Differentiable Data Augmentation with Kornia

In this paper we present a review of the Kornia differentiable data augmentation (DDA) module for both for spatial (2D) and volumetric (3D) tensors. This module leverages differentiable computer vision solutions from Kornia, with an aim of integrating data augmentation (DA) pipelines and strategies to existing PyTorch components (e.g. autograd for differentiability, optim for optimization). In addition, we provide a benchmark comparing different DA frameworks and a short review for a number of approaches that make use of Kornia DDA.

==> data/code/exp2_color_jitter_img_out.py <==
images -> [[[[0.9971, 0.9971, 0.9971, 0.9971],
             [0.9971, 0.9971, 0.9971, 0.9971]],
            [[0.9958, 0.9958, 0.9958, 0.9958],
             [0.9958, 0.9958, 0.9958, 0.9958]],
            [[0.9958, 0.9958, 0.9958, 0.9958],
             [0.9958, 0.9958, 0.9958, 0.9958]]]]

==> data/code/exp2_full_code.py <==
from PIL import Image
import requests
from io import BytesIO
import torch
from torch import allclose
from torch.testing import assert_allclose

import kornia
from kornia.constants import Resample
from kornia.color import *
from kornia import augmentation as K
import kornia.augmentation.functional as F
import kornia.augmentation.random_generator as rg
from torchvision.transforms import functional as tvF
from torchvision.transforms import transforms

import matplotlib.pyplot as plt
import numpy as np

to_tensor = transforms.ToTensor()
to_pil = transforms.ToPILImage()

def tensor_pre_transform_wrapper(input: torch.Tensor):
    """ A wrapper that tried to reproduce the actual output from:
        - transforms.ToPILImage()
        - transforms.ToTensor()
        For each image, simply (img * 255).int() // 255
    """
    return torch.round(input * 255).to(torch.uint8) / 255.

response = requests.get("https://tinypng.com/images/social/website.jpg")
img = Image.open(BytesIO(response.content)).resize((255, 128))
img = to_tensor(img).unsqueeze(0).numpy()

import kornia.augmentation as K; import torch;
torch.manual_seed(42)
p = lambda x: torch.nn.Parameter(torch.tensor(x))
images = torch.tensor(img, requires_grad=True)
jitter = K.ColorJitter(p([0.8, 0.8]), p([0.7, 0.7]), p([0.6, 0.6]), p([0.1, 0.1]))
out = jitter(images)
loss = torch.nn.MSELoss()(out, images)
optimizer_img = torch.optim.SGD([images], lr=1e+5)
optimizer_param = torch.optim.SGD(jitter.parameters(), lr=0.1)
loss.backward()
optimizer_img.step()
optimizer_param.step()

to_pil(torch.cat([torch.tensor(img).squeeze(0), out.squeeze(0), images.squeeze(0)], dim=2))
